Penalized basis models for very large spatial datasets

Many modern spatial models express the stochastic variation component as a basis expansion with random coefficients. Low rank models, approximate spectral decompositions, multiresolution representations, stochastic partial differential equations and empirical orthogonal functions all fall within this basic framework. Given a particular basis, stochastic dependence relies on flexible modeling of the coefficients. Under a Gaussianity assumption, we propose a graphical model family for the stochastic coefficients by parameterizing the precision matrix. Sparsity in the precision matrix is encouraged using a penalized likelihood framework. Computations follow from a majorization-minimization approach, a byproduct of which is a connection to the graphical lasso. The result is a flexible nonstationary spatial model that is adaptable to very large datasets. We apply the model to two large and heterogeneous spatial datasets in statistical climatology and recover physically sensible graphical structures. Moreover, the model performs competitively against the popular LatticeKrig model in predictive cross-validation, but substantially improves the Akaike information criterion score.

==> pix/four_graphical_models.R <==

library(huge)
library(fields)

r=100

random <- huge.generator(n = 2, d = r, graph = "random", vis = FALSE, verbose = TRUE)$omega
cluster <- huge.generator(n = 2, d = r, graph = "cluster", vis = FALSE, verbose = TRUE)$omega
scalefree <- huge.generator(n = 2, d = r, graph = "scale-free", vis = FALSE, verbose = TRUE)$omega
band <- huge.generator(n = 2, d = r, graph = "band", vis = FALSE, verbose = TRUE)$omega


random[random<1e-15] <- NA
cluster[cluster <1e-15] <- NA
scalefree[scalefree <1e-15] <- NA
band[band<1e-15] <- NA


par(mfrow=c(2,2))
image.plot(random,main="random")
image.plot(cluster,main="cluster")
image.plot(scalefree,main="scale-free")
image.plot(band,main="band")

